Nonlocality-Reinforced Convolutional Neural Networks for Image Denoising

We introduce a paradigm for nonlocal sparsity reinforced deep convolutional neural network denoising. It is a combination of a local multiscale denoising by a convolutional neural network (CNN) based denoiser and a nonlocal denoising based on a nonlocal filter (NLF) exploiting the mutual similarities between groups of patches. CNN models are leveraged with noise levels that progressively decrease at every iteration of our framework, while their output is regularized by a nonlocal prior implicit within the NLF. Unlike complicated neural networks that embed the nonlocality prior within the layers of the network, our framework is modular, it uses standard pre-trained CNNs together with standard nonlocal filters. An instance of the proposed framework, called NN3D, is evaluated over large grayscale image datasets showing state-of-the-art performance.

==> code/cmd_waitbar.m <==
function h = cmd_waitbar(h, varargin)

if isempty(h)
	h = struct;
	h.char_count = 0;
end

erase_str = repmat('\b', 1, h.char_count);
fprintf(erase_str);
h.char_count = fprintf(varargin{:});


==> code/cmd_waitbar_iter.m <==
function h = cmd_waitbar_iter(h, iter_now, iter_max, min_period)
% Print script progress in the command line.
%	h = CMD_WAITBAR_ITER(h, iter_now, iter_max) prints a progress message
%	based on the current iteration and total number of expected iterations.
%	It allways erases any previuosly printed text so sequential calls to
%	this function will print on the same place. Provide an empty h on the
%	first call.
%	h = CMD_WAITBAR_ITER(___, min_period) limits the rate of the print part
%	to min_period, in seconds. By default min_period is 0.01 s.

sec_per_now = (24 * 60 * 60);

ts = now;

if nargin == 3
	min_period = .01;
end

if isempty(h)
	h = struct;
	h.cwb = cmd_waitbar([], '');
	h.min_period = min_period / sec_per_now; % now comes in days.
	h.ts = 0;
end

if (ts - h.ts) < h.min_period
	return;
end

% Field width
fw = numel(num2str(iter_max));

h.ts = ts;

h.cwb = cmd_waitbar(h.cwb, '%*d / %*d', fw, iter_now, fw, iter_max);


==> code/generate.m <==
result_path = fullfile('..', '..', 'nn3d', 'results', 'v7');
data_path = fullfile('..', 'data');
figure_path = fullfile('..', 'figure');

fprintf('Generating images...\n');
generate_images(result_path, figure_path);

fprintf('Generating images PSNR CSV...\n');
generate_images_psnr_csv(result_path, data_path);

fprintf('Generating table PSNR CSV...\n');
generate_performance_csv(result_path, data_path);

==> code/generate_images.m <==
function generate_images(result_path, figure_path)

sigma = 50;
nn_method = 'wdncnn';

% House
write_figures(figure_path, 'house', result_path, 'set12', 2, sigma, nn_method);

% Star
write_figures(figure_path, 'star', result_path, 'set12', 4, sigma, nn_method);

% Barbara
write_figures(figure_path, 'barbara', result_path, 'set12', 9, sigma, nn_method);

end

function write_figures(figure_path, figure_name, result_path, dataset, figure_idx, sigma, nn_method)
	filename = [fullfile(result_path, 'results_'), ...
		dataset, '_', nn_method, '_sigma', num2str(sigma)];
	tmp = load(filename, 'y', 'z', 'y_hat_bm3d', 'y_hat_cnnf', 'y_hat_nn3d');
	y = tmp.y{figure_idx};
    z = tmp.z{figure_idx};
	y_hat_bm3d = tmp.y_hat_bm3d{figure_idx};
	y_hat_cnnf = tmp.y_hat_cnnf{figure_idx};
	y_hat_nn3d = tmp.y_hat_nn3d{figure_idx}{end};

	stem = fullfile(figure_path, figure_name);
	imwrite(y, [stem, '.png']);

	stem_sigma = [stem, '_sigma', num2str(sigma)];
	imwrite(z,  [stem_sigma, '.png']);
	imwrite(y_hat_bm3d, [stem_sigma, '_bm3d.png']);
	imwrite(y_hat_cnnf, [stem_sigma, '_', nn_method, '.png']);
	imwrite(y_hat_nn3d, [stem_sigma, '_nn3d', nn_method, '.png']);
	
	fprintf('Wrote %s to stem %s.\n', figure_name, stem);
end


==> code/generate_images_psnr_csv.m <==
function generate_images_psnr_csv(result_path, data_path)
% Generate images used in Figure .

method = {'noisy', 'bm3d', 'wdncnn', 'nn3dwdncnn'};
sigma = 50;
dataset = cell(1,3);
figure_idx = cell(1,3);
figure_name = cell(1,3);

% House
dataset{1} = 'set12';
figure_idx{1} = 2;
figure_name{1} = 'house';

% Star
dataset{2} = 'set12';
figure_idx{2} = 4;
figure_name{2} = 'star';

% Barbara
dataset{3} = 'set12';
figure_idx{3} = 9;
figure_name{3} = 'barbara';

mn = numel(method);

for di = 1:numel(dataset)
    p_psnr = zeros(1,mn);
    for mi = 1:mn
        try
            switch method{mi}
                case 'bm3d'
                    % Get from any of the regularized runs.
                    fn = sprintf('results_%s_dncnn_sigma%02d', ...
                        dataset{di}, sigma);
                    fp = fullfile(result_path, fn);
                    tmp = load(fp, 'y_hat_bm3d', 'y');
                    y_hat = tmp.y_hat_bm3d{figure_idx{di}};
                    y = tmp.y{figure_idx{di}};
                case {'dncnn', 'ffdnet', 'wdncnn'}
                    fn = sprintf('results_%s_%s_sigma%02d', ...
                        dataset{di}, method{mi}, sigma);
                    fp = fullfile(result_path, fn);
                    tmp = load(fp, 'y_hat_cnnf', 'y');
                    y_hat = tmp.y_hat_cnnf{figure_idx{di}};
                    y = tmp.y{figure_idx{di}};
                case {'nn3dffdnet', 'nn3ddncnn', 'nn3dwdncnn'}
                    fn = sprintf('results_%s_%s_sigma%02d', ...
                        dataset{di}, method{mi}(5:end), sigma);
                    fp = fullfile(result_path, fn);
                    tmp = load(fp, 'y_hat_nn3d', 'y');
                    y_hat = tmp.y_hat_nn3d{figure_idx{di}}{end};
                    y = tmp.y{figure_idx{di}};
				case 'noisy'
                    % Get from any of the regularized runs.
                    fn = sprintf('results_%s_dncnn_sigma%02d', ...
                        dataset{di}, sigma);
                    fp = fullfile(result_path, fn);
                    tmp = load(fp, 'z', 'y');
                    y_hat = tmp.z{figure_idx{di}};
                    y = tmp.y{figure_idx{di}};
                otherwise
                    error('%s is not a valid method.', method{mi});
            end
            
%             fprintf('Dataset: %s, Figure: %d, Sigma: %d, Method: %s, PSNR: %2.2f\n', ...
%                 dataset, figure_idx, sigma, method{mi}, psnr(y_hat, y));
            p_psnr(mi) = psnr(y_hat, y);
        catch
        end
    end
    
    header = sprintf('%s,', method{:});
    header = header(1:end-1); % remove trailling comma
    
    fn = sprintf('psnr_%s_sigma%d.csv', figure_name{di}, sigma);
    fp = fullfile(data_path, fn);
    write_csv(fp, header, p_psnr);
end

==> code/generate_performance_csv.m <==
function generate_performance_csv(result_path, data_path)
% Generate CSV files for the to build Table 1.

method = {'bm3d', 'dncnn', 'ffdnet', 'wdncnn', 'nn3ddncnn', ...
	'nn3dffdnet', 'nn3dwdncnn'};
dataset = {'set12', 'bsd68', 'urban100'};
sigma = [30, 50, 75];

sn = numel(sigma);
mn = numel(method);

for di = 1:numel(dataset)
	p_psnr = zeros(sn, mn);
	
	% Ignore dataset if results do not exist.
	if isempty(ls([fullfile(result_path, ['results_' dataset{di}]) '*']))
		fprintf('Results for dataset %s not available, skipping.\n', dataset{di});
	end
	
	for mi = 1:mn
		for si = 1:sn
			fprintf('%10s, %10s, %3d: LOADING...', dataset{di}, method{mi}, sigma(si));
			try
				switch method{mi}
					case 'bm3d'
						% Get from any of the regularized runs.
						fn = sprintf('results_%s_dncnn_sigma%02d', ...
							dataset{di}, sigma(si));
						fp = fullfile(result_path, fn);
						tmp = load(fp, 'y_hat_bm3d', 'y');
						y_hat = tmp.y_hat_bm3d;
						y = tmp.y;
					case {'dncnn', 'ffdnet', 'wdncnn'}
						fn = sprintf('results_%s_%s_sigma%02d', ...
							dataset{di}, method{mi}, sigma(si));
						fp = fullfile(result_path, fn);
						tmp = load(fp, 'y_hat_cnnf', 'y');
						y_hat = tmp.y_hat_cnnf;
						y = tmp.y;
					case {'nn3dffdnet', 'nn3ddncnn', 'nn3dwdncnn'}
						fn = sprintf('results_%s_%s_sigma%02d', ...
							dataset{di}, method{mi}(5:end), sigma(si));
						fp = fullfile(result_path, fn);
						tmp = load(fp, 'y_hat_nn3d', 'y');
						y_hat = cell(1, numel(tmp.y));
						for ii = 1:numel(tmp.y)
							y_hat{ii} = tmp.y_hat_nn3d{ii}{end};
						end
						y = tmp.y;
					otherwise
						error('%s is not a valid method.', method{mi});
				end
				
				fprintf(' COMPUTING... ');
				
				wh = [];
				p_psnr_all = zeros(1, numel(y));
				for ii = 1:numel(y)
					wh = cmd_waitbar_iter(wh, ii, numel(y));
					p_psnr_all(ii) = psnr(y_hat{ii}, y{ii});
				end
				p_psnr(si, mi) = mean(p_psnr_all);
				
				fprintf(' DONE\n');
			catch
				p_psnr(si, mi) = 0;
				fprintf(' N/A\n');
			end
		end
	end
	
	header = sprintf('%s,', 'sigma', method{:});
	header = header(1:end-1); % remove trailling comma
	
	fn = sprintf('psnr_%s.csv', dataset{di});
	fp = fullfile(data_path, fn);
	write_csv(fp, header, [sigma', p_psnr]);
end

==> code/write_csv.m <==
function write_csv(filename, header, data)
	fid = fopen(filename, 'w');
	
	fprintf(fid, '%s\n', header);
	fclose(fid);
	
	dlmwrite(filename, data, '-append'); 
end
